Towards model predictive control of supercritical CO2 cycles

Control of non-condensing non-ideal-gas power cycles is challenging because their output power dynamics depend on complex system interactions, non-ideal-gas effects complicate turbomachinery behavior, and state constraints must be respected. This article presents a control methodology for these systems, comprising a control modeling approach and model predictive control (MPC) strategy. This methodology is demonstrated on the high-pressure side of a simple supercritical CO2 cycle power block, composed of a variable-speed compressor, heat exchanger, and fixed-speed turbine. The control model is developed by applying timescale-separation arguments to a high-fidelity simulation model and locally linearizing non-ideal-gas turbomachinery performance maps. MPC is implemented by linearizing the control model online at each sampling instant. Closed-loop simulations with a full-order gas-dynamics truth model demonstrate the effectiveness of the proposed control methodology. In response to load changes, the controller maintains high turbine inlet temperatures while achieving net power output ramp rates in excess of 100% of nameplate output per minute. The controller often acts at the intersection of motor torque, compressor surge, and turbine inlet temperature constraints, and performs well from 35 to 105% of nameplate capacity with no parameter scheduling. Good performance and fast update rates are obtained via online linearization. The results demonstrate the suitability of MPC for the supercritical CO2 cycle, and the proposed methodology is extensible to more complex cycle variants such as the recuperated and recompression cycle.

==> figures/image_types.sh <==
printf "\ncombined_comp_map.pdf\n"
pdffonts combined_comp_map.pdf
printf "\ncompressor_root_finding.pdf\n"
pdffonts compressor_root_finding.pdf
printf "\npche_modelling_approach.pdf\n"
pdffonts pche_modelling_approach.pdf
printf "\nresults_case_1.pdf\n"
pdffonts results_case_1.pdf
printf "\nresults_case_1_T1_HP60_no_t_in_t_max.pdf\n"
pdffonts results_case_1_T1_HP60_no_t_in_t_max.pdf
printf "\nresults_case_1_T1_HP60_no_t.pdf\n"
pdffonts results_case_1_T1_HP60_no_t.pdf
printf "\nresults_case_1_T1_HP60.pdf\n"
pdffonts results_case_1_T1_HP60.pdf
printf "\nresults_case_1_T3_HP20.pdf\n"
pdffonts results_case_1_T3_HP20.pdf
printf "\nresults_case_2.pdf\n"
pdffonts results_case_2.pdf
printf "\nresults_case_2_T1_HP60.pdf\n"
pdffonts results_case_2_T1_HP60.pdf
printf "\nresults_case_2_T3_HP20.pdf\n"
pdffonts results_case_2_T3_HP20.pdf
printf "\nresults_case_3.pdf\n"
pdffonts results_case_3.pdf
printf "\nresults_case_3_T1_HP60.pdf\n"
pdffonts results_case_3_T1_HP60.pdf
printf "\nresults_case_3_T3_HP20.pdf\n"
pdffonts results_case_3_T3_HP20.pdf
printf "\nresults_case_4.pdf\n"
pdffonts results_case_4.pdf
printf "\nresults_design_point.pdf\n"
pdffonts results_design_point.pdf
printf "\nresults_design_point_thin.pdf\n"
pdffonts results_design_point_thin.pdf
printf "\nresults_fixed_t_target_case_2.pdf\n"
pdffonts results_fixed_t_target_case_2.pdf
printf "\nresults_fixed_t_target_case_3.pdf\n"
pdffonts results_fixed_t_target_case_3.pdf
printf "\nresults_high_output_steady.pdf\n"
pdffonts results_high_output_steady.pdf
printf "\nresults_high_output_unsteady.pdf\n"
pdffonts results_high_output_unsteady.pdf
printf "\nresults_off_design.pdf\n"
pdffonts results_off_design.pdf
printf "\nresults_off_design_thin.pdf\n"
pdffonts results_off_design_thin.pdf
printf "\nresults_temp_1.pdf\n"
pdffonts results_temp_1.pdf
printf "\nresults_temp_2.pdf\n"
pdffonts results_temp_2.pdf
printf "\nsim_setup.pdf\n"
pdffonts sim_setup.pdf
printf "\nsimulation_setup.pdf\n"
pdffonts simulation_setup.pdf
printf "\nstagnation_boundaries.pdf\n"
pdffonts stagnation_boundaries.pdf
printf "\nsurge_diagram_a.pdf\n"
pdffonts surge_diagram_a.pdf
printf "\nsurge_diagram_b.pdf\n"
pdffonts surge_diagram_b.pdf
printf "\nsurge_diagram.pdf\n"
pdffonts surge_diagram.pdf
printf "\nsurge_diagram_single_line.pdf\n"
pdffonts surge_diagram_single_line.pdf
printf "\nsys_schematic_annotated.pdf\n"
pdffonts sys_schematic_annotated.pdf
printf "\nsys_schematic.pdf\n"
pdffonts sys_schematic.pdf
printf "\nT_p_init.pdf\n"
pdffonts T_p_init.pdf
printf "\nturbine_maps_a.pdf\n"
pdffonts turbine_maps_a.pdf
printf "\nturbine_maps_b.pdf\n"
pdffonts turbine_maps_b.pdf
printf "\nturbine_maps.pdf\n"
pdffonts turbine_maps.pdf
printf "\nturbine_maps_single_big_font.pdf\n"
pdffonts turbine_maps_single_big_font.pdf
printf "\nturbine_maps_single.pdf\n"
pdffonts turbine_maps_single.pdf
printf "\nturbomachinery_model.pdf\n"
pdffonts turbomachinery_model.pdf


==> figures/image_types_in_doc.sh <==
printf "\nsys_schematic_annotated.pdf\n"
pdffonts sys_schematic_annotated.pdf
printf "\nT_p_init.pdf\n"
pdffonts T_p_init.pdf
printf "\nT_p_init_converted.pdf\n"
pdffonts T_p_init_converted.pdf
printf "\nsimulation_setup.pdf\n"
pdffonts simulation_setup.pdf
printf "\nstagnation_boundaries.pdf\n"
pdffonts stagnation_boundaries.pdf
printf "\npche_modelling_approach.pdf\n"
pdffonts pche_modelling_approach.pdf
printf "\nturbomachinery_model.pdf\n"
pdffonts turbomachinery_model.pdf
printf "\nsurge_diagram_single_line.pdf\n"
pdffonts surge_diagram_single_line.pdf
printf "\nresults_design_point_thin.pdf\n"
pdffonts results_design_point_thin.pdf
printf "\nresults_off_design_thin.pdf\n"
pdffonts results_off_design_thin.pdf
printf "\nturbine_maps_single_big_font.pdf\n"
pdffonts turbine_maps_single_big_font.pdf
printf "\ncombined_comp_map.pdf\n"
pdffonts combined_comp_map.pdf
printf "\ncompressor_root_finding.pdf\n"
pdffonts compressor_root_finding.pdf

